What is a randomization test?

The meaning of randomization tests has become obscure in statistics education and practice over the last century. This article makes a fresh attempt at rectifying this core concept of statistics. A new term -- "quasi-randomization test" -- is introduced to define significance tests based on theoretical models and distinguish these tests from the "randomization tests" based on the physical act of randomization. The practical importance of this distinction is illustrated through a real stepped-wedge cluster-randomized trial. Building on the recent literature of randomization inference, a general framework of conditional randomization tests is developed and some practical methods to construct conditioning events are given. The proposed terminology and framework are then applied to understand several widely used (quasi-)randomization tests, including Fisher's exact test, permutation tests for treatment effect, quasi-randomization tests for independence and conditional independence, adaptive randomization, and conformal prediction.

==> code.R <==
library(readxl)
library(data.table)

## load data

data <- read_excel("../data/australia/S2 Data.xlsx")

data <- data.table(data)

#trial 1 or 2
data <- subset(data,hospital=="Dandenong")

trial1 <- subset(data, study1 == 1)
## trial_2 <- subset(data,study1==0)

# What's the realized treatment order?
table(trial1[, c("index_ward", "sw_step", "no_we_exposure")])
cross_over_realized <- c(3, 5, 7, 6, 2, 4)

#
trial1[, treatment_status := as.numeric(sw_step >= cross_over_realized[index_ward])]
trial1[, log_acute_los := log(acute_los)]

library(ggplot2)
library(ggrepel)
## ggplot(trial1) + aes(x = factor(treatment_status), y = log_acute_los) + geom_boxplot() + facet_grid(~ index_ward)
trial1_mean <- trial1[,
                       .(log_acute_los = mean(log(acute_los)),
                         treatment_status = mean(treatment_status)),
                      by = c("index_ward", "sw_step")]

trial1_mean$ward_by_cross_over <- factor(trial1_mean$index_ward)
levels(trial1_mean$ward_by_cross_over) <- c("B", "D", "F", "E", "A", "C")

pl_mean <- ggplot(trial1_mean) + aes(x = sw_step, y = log_acute_los, group = ward_by_cross_over) + geom_line(aes(color = factor(treatment_status))) + geom_label_repel(aes(label = ward_by_cross_over, fill = factor(treatment_status), size = factor(treatment_status)), color = "white", force = 0.001, point.padding = NA, alpha = 0.9) + theme_classic(base_size = 15) + theme(legend.position = "top", legend.title = element_blank()) + xlab("Month") + ylab("Log length of stay") + scale_fill_discrete(labels = c("Regular weekend health service", "No weekend health service")) + scale_color_discrete(labels = c("Regular weekend health service", "No weekend health service")) + scale_size_discrete(range = c(3, 5), labels = c("Regular weekend health service", "No weekend health service"))

ggsave("ward-mean.pdf", pl_mean, width = 10, height = 7)

get_statistic <- function(index_ward,
                          sw_step,
                          log_acute_los,
                          cross_over) {

    treatment_status <- sw_step >= cross_over[index_ward]
    c(lm(log_acute_los ~ treatment_status)$coef[2],
      lm(log_acute_los ~ treatment_status + as.factor(index_ward))$coef[2],
      lm(log_acute_los ~ treatment_status + as.factor(index_ward) +
             sw_step)$coef[2])

}

## Permuting crossover times: individual data, exact p-value
T_obs <- get_statistic(trial1$index_ward,
                       trial1$sw_step,
                       trial1$log_acute_los,
                       cross_over_realized)

## p2 <- sapply(combinat::permn(2:7),
##              get_statistic,
##              index_ward = trial1$index_ward,
##              sw_step = trial1$sw_step,
##              log_acute_los = trial1$log_acute_los,
##              beta = 0)
## p2 <- t(p2)

library(pbapply)
nsim <- 720 * 5
ward_perm <- pbreplicate(nsim, sample(trial1$index_ward), simplify = FALSE, cl = 6)
time_perm <- pbreplicate(nsim, sample(trial1$sw_step), simplify = FALSE, cl = 6)
cross_over_perm <- pbreplicate(nsim / 720, combinat::permn(2:7))

settings <- expand.grid(ward = c(FALSE, TRUE),
                        time = c(FALSE, TRUE),
                        cross_over = c(FALSE, TRUE),
                        beta = seq(-0.2, 0.8, 0.01),
                        sim = 1:nsim)

get_statistic_perm <- function(setting) {

    if (setting$ward) {
        index_ward <- ward_perm[[setting$sim]]
    } else {
        index_ward <- trial1$index_ward
    }

    if (setting$time) {
        sw_step <- time_perm[[setting$sim]]
    } else {
        sw_step <- trial1$sw_step
    }

    if (setting$cross_over) {
        cross_over <- cross_over_perm[[setting$sim]]
    } else {
        cross_over <- cross_over_realized
    }

    get_statistic(index_ward, sw_step, trial1$log_acute_los - setting$beta * trial1$treatment_status, cross_over)

}

library(pbapply)
test_stat <- pbsapply(1:nrow(settings), function(i) get_statistic_perm(settings[i, ]), cl = 6)

test_stat <- t(test_stat)
colnames(test_stat) <- c("T1", "T2", "T3")
sim_results <- cbind(settings, test_stat)

save(sim_results, file = "sim_results3.rda")

################################################################################

load("sim_results2.rda") # 720 * 5
tmp <- sim_results
load("sim_results3.rda") # 720 * 5
sim_results <- rbind(tmp, sim_results)


sim_results$ward <- factor(sim_results$ward)
levels(sim_results$ward) <- c("", "Permute ward")

sim_results$time <- factor(sim_results$time)
levels(sim_results$time) <- c("", "Permute time")

sim_results$cross_over <- factor(sim_results$cross_over)
levels(sim_results$cross_over) <- c("Do not permute crossover time", "Permute crossover time")

sim_results$quasi <- factor(paste(sim_results$ward, sim_results$time))
levels(sim_results$quasi) <- c("", "Permute time", "Permute ward", "Permute time and ward")

sim_results$permute <- factor(paste(sim_results$cross_over, sim_results$ward, sim_results$time))
levels(sim_results$permute) <- c("Nothing", "Time", "Ward", "Time & ward",
                                 "Crossover (randomization)", "Crossover & time", "Crossover & ward", "Crossover, time & ward")
sim_results$permute <- factor(sim_results$permute,
                              c("Nothing", "Crossover (randomization)", "Time", "Ward", "Time & ward",
                                "Crossover & time", "Crossover & ward", "Crossover, time & ward"))

## Quasi-Randomization distributions

library(stringr)

sim_results <- data.table(sim_results)
sim_results <- sim_results[order(permute)]
sim_results[, pretty_permute := str_wrap(permute, width = 10)]
sim_results$pretty_permute <- factor(sim_results$pretty_permute, unique(sim_results$pretty_permute))

pl1 <- ggplot(subset(sim_results, beta == 0 & permute != "Nothing")) + aes(T1) + geom_freqpoly(binwidth = 0.01) + facet_grid(pretty_permute ~ ., switch = "y") + geom_vline(xintercept = T_obs[1], color = "red", linetype = "dashed") + theme_classic(base_size = 15) +
    theme(axis.text.y = element_blank(), axis.title.y = element_blank(), axis.ticks.y = element_blank(), axis.line.y = element_blank(), strip.text.y.left = element_text(angle = 0), strip.background.y = element_blank()) + ylab("") + xlab(expression(T[1] ~ "(adjust for nothing)"))
pl1

pl2 <- ggplot(subset(sim_results, beta == 0 & permute != "Nothing")) + aes(T2) + geom_freqpoly(binwidth = 0.01) + facet_grid(pretty_permute ~ .) + geom_vline(xintercept = T_obs[2], color = "red", linetype = "dashed") + theme_classic(base_size = 15) +
    theme(axis.text.y = element_blank(), axis.title.y = element_blank(), axis.ticks.y = element_blank(), axis.line.y = element_blank(), strip.text.y.right = element_blank(), strip.background.y = element_blank()) + ylab("") + xlab(expression(T[2] ~ "(adjust for ward)"))
pl2

pl3 <- ggplot(subset(sim_results, beta == 0 & permute != "Nothing")) + aes(T3) + geom_freqpoly(binwidth = 0.01) + facet_grid(pretty_permute ~ .) + geom_vline(xintercept = T_obs[3], color = "red", linetype = "dashed") + theme_classic(base_size = 15) +
    theme(axis.text.y = element_blank(), axis.title.y = element_blank(), axis.ticks.y = element_blank(), axis.line.y = element_blank(), strip.text.y.right = element_blank(), strip.background.y = element_blank()) + ylab("") + xlab(expression(T[3] ~ "(adjust for time & ward)"))
pl3


library(cowplot)
pdf("random-dist-new.pdf", width = 10, height = 7)
plot_grid(pl1, pl2, pl3, nrow = 1, rel_widths = c(1.4, 1, 1))
dev.off()


## p-values and confidence intervals
sim_results <- data.table(sim_results)
sim_results <- sim_results[permute != "Nothing"]

pval_pos <- sim_results[,
                    .(p1 = mean(T1 >= T_obs[1] - beta),
                      p2 = mean(T2 >= T_obs[2] - beta),
                      p3 = mean(T3 >= T_obs[3] - beta)),
                    c("beta", "permute")]

pval_neg <- sim_results[,
                    .(p1 = mean(T1 <= T_obs[1] - beta),
                      p2 = mean(T2 <= T_obs[2] - beta),
                      p3 = mean(T3 <= T_obs[3] - beta)),
                    c("beta", "permute")]

cl <- pval_pos[, .(cl1 = max(beta[p1 <= 0.05]),
                   cl2 = max(beta[p2 <= 0.05]),
                   cl3 = max(beta[p3 <= 0.05])
                   ), c("permute")]

cu <- pval_neg[, .(cu1 = min(beta[p1 <= 0.05]),
                   cu2 = min(beta[p2 <= 0.05]),
                   cu3 = min(beta[p3 <= 0.05])
                   ), c("permute")]

results_summary <- merge(merge(pval_pos[beta == 0], cl), cu)

results_summary$permute <- factor(results_summary$permute)

results_summary[, ci1 := paste0("[", round(cl1, 2), ",", round(cu1, 2), "]")]
results_summary[, ci2 := paste0("[", round(cl2, 2), ",", round(cu2, 2), "]")]
results_summary[, ci3 := paste0("[", round(cl3, 2), ",", round(cu3, 2), "]")]
results_summary[, p1r := round(p1, 4)]
results_summary[, p2r := round(p2, 4)]
results_summary[, p3r := round(p3, 4)]

results_summary[, pretty_permute := str_wrap(permute, width = 10)]

library(tables)
booktabs()
toLatex(tabular(Factor(pretty_permute) ~ (p1r + ci1 + p2r + ci2 + p3r + ci3) * Heading() * identity, data = results_summary))


==> review paper - final/code.R <==
library(readxl)
library(data.table)

## load data

data <- read_excel("../data/australia/S2 Data.xlsx")

data <- data.table(data)

#trial 1 or 2
data <- subset(data,hospital=="Dandenong")

trial1 <- subset(data, study1 == 1)
## trial_2 <- subset(data,study1==0)

# What's the realized treatment order?
table(trial1[, c("index_ward", "sw_step", "no_we_exposure")])
cross_over_realized <- c(3, 5, 7, 6, 2, 4)

#
trial1[, treatment_status := as.numeric(sw_step >= cross_over_realized[index_ward])]
trial1[, log_acute_los := log(acute_los)]

library(ggplot2)
library(ggrepel)
## ggplot(trial1) + aes(x = factor(treatment_status), y = log_acute_los) + geom_boxplot() + facet_grid(~ index_ward)
trial1_mean <- trial1[,
                       .(log_acute_los = mean(log(acute_los)),
                         treatment_status = mean(treatment_status)),
                      by = c("index_ward", "sw_step")]

trial1_mean$ward_by_cross_over <- factor(trial1_mean$index_ward)
levels(trial1_mean$ward_by_cross_over) <- c("B", "D", "F", "E", "A", "C")

pl_mean <- ggplot(trial1_mean) + aes(x = sw_step, y = log_acute_los, group = ward_by_cross_over) + geom_line(aes(color = factor(treatment_status))) + geom_label_repel(aes(label = ward_by_cross_over, fill = factor(treatment_status), size = factor(treatment_status)), color = "white", force = 0.001, point.padding = NA, alpha = 0.9) + theme_classic(base_size = 15) + theme(legend.position = "top", legend.title = element_blank()) + xlab("Month") + ylab("Log length of stay") + scale_fill_discrete(labels = c("Regular weekend health service", "No weekend health service")) + scale_color_discrete(labels = c("Regular weekend health service", "No weekend health service")) + scale_size_discrete(range = c(3, 5), labels = c("Regular weekend health service", "No weekend health service"))

ggsave("ward-mean.pdf", pl_mean, width = 10, height = 7)

get_statistic <- function(index_ward,
                          sw_step,
                          log_acute_los,
                          cross_over) {

    treatment_status <- sw_step >= cross_over[index_ward]
    c(lm(log_acute_los ~ treatment_status)$coef[2],
      lm(log_acute_los ~ treatment_status + as.factor(index_ward))$coef[2],
      lm(log_acute_los ~ treatment_status + as.factor(index_ward) +
             sw_step)$coef[2])

}

## Permuting crossover times: individual data, exact p-value
T_obs <- get_statistic(trial1$index_ward,
                       trial1$sw_step,
                       trial1$log_acute_los,
                       cross_over_realized)

## p2 <- sapply(combinat::permn(2:7),
##              get_statistic,
##              index_ward = trial1$index_ward,
##              sw_step = trial1$sw_step,
##              log_acute_los = trial1$log_acute_los,
##              beta = 0)
## p2 <- t(p2)

library(pbapply)
nsim <- 720 * 5
ward_perm <- pbreplicate(nsim, sample(trial1$index_ward), simplify = FALSE, cl = 6)
time_perm <- pbreplicate(nsim, sample(trial1$sw_step), simplify = FALSE, cl = 6)
cross_over_perm <- pbreplicate(nsim / 720, combinat::permn(2:7))

settings <- expand.grid(ward = c(FALSE, TRUE),
                        time = c(FALSE, TRUE),
                        cross_over = c(FALSE, TRUE),
                        beta = seq(-0.2, 0.8, 0.01),
                        sim = 1:nsim)

get_statistic_perm <- function(setting) {

    if (setting$ward) {
        index_ward <- ward_perm[[setting$sim]]
    } else {
        index_ward <- trial1$index_ward
    }

    if (setting$time) {
        sw_step <- time_perm[[setting$sim]]
    } else {
        sw_step <- trial1$sw_step
    }

    if (setting$cross_over) {
        cross_over <- cross_over_perm[[setting$sim]]
    } else {
        cross_over <- cross_over_realized
    }

    get_statistic(index_ward, sw_step, trial1$log_acute_los - setting$beta * trial1$treatment_status, cross_over)

}

library(pbapply)
test_stat <- pbsapply(1:nrow(settings), function(i) get_statistic_perm(settings[i, ]), cl = 6)

test_stat <- t(test_stat)
colnames(test_stat) <- c("T1", "T2", "T3")
sim_results <- cbind(settings, test_stat)

save(sim_results, file = "sim_results3.rda")

################################################################################

load("sim_results2.rda") # 720 * 5
tmp <- sim_results
load("sim_results3.rda") # 720 * 5
sim_results <- rbind(tmp, sim_results)


sim_results$ward <- factor(sim_results$ward)
levels(sim_results$ward) <- c("", "Permute ward")

sim_results$time <- factor(sim_results$time)
levels(sim_results$time) <- c("", "Permute time")

sim_results$cross_over <- factor(sim_results$cross_over)
levels(sim_results$cross_over) <- c("Do not permute crossover time", "Permute crossover time")

sim_results$quasi <- factor(paste(sim_results$ward, sim_results$time))
levels(sim_results$quasi) <- c("", "Permute time", "Permute ward", "Permute time and ward")

sim_results$permute <- factor(paste(sim_results$cross_over, sim_results$ward, sim_results$time))
levels(sim_results$permute) <- c("Nothing", "Time", "Ward", "Time & ward",
                                 "Crossover (randomization)", "Crossover & time", "Crossover & ward", "Crossover, time & ward")
sim_results$permute <- factor(sim_results$permute,
                              c("Nothing", "Crossover (randomization)", "Time", "Ward", "Time & ward",
                                "Crossover & time", "Crossover & ward", "Crossover, time & ward"))

## Quasi-Randomization distributions

library(stringr)

sim_results <- data.table(sim_results)
sim_results <- sim_results[order(permute)]
sim_results[, pretty_permute := str_wrap(permute, width = 10)]
sim_results$pretty_permute <- factor(sim_results$pretty_permute, unique(sim_results$pretty_permute))

pl1 <- ggplot(subset(sim_results, beta == 0 & permute != "Nothing")) + aes(T1) + geom_freqpoly(binwidth = 0.01) + facet_grid(pretty_permute ~ ., switch = "y") + geom_vline(xintercept = T_obs[1], color = "red", linetype = "dashed") + theme_classic(base_size = 15) +
    theme(axis.text.y = element_blank(), axis.title.y = element_blank(), axis.ticks.y = element_blank(), axis.line.y = element_blank(), strip.text.y.left = element_text(angle = 0), strip.background.y = element_blank()) + ylab("") + xlab(expression(T[1] ~ "(adjust for nothing)"))
pl1

pl2 <- ggplot(subset(sim_results, beta == 0 & permute != "Nothing")) + aes(T2) + geom_freqpoly(binwidth = 0.01) + facet_grid(pretty_permute ~ .) + geom_vline(xintercept = T_obs[2], color = "red", linetype = "dashed") + theme_classic(base_size = 15) +
    theme(axis.text.y = element_blank(), axis.title.y = element_blank(), axis.ticks.y = element_blank(), axis.line.y = element_blank(), strip.text.y.right = element_blank(), strip.background.y = element_blank()) + ylab("") + xlab(expression(T[2] ~ "(adjust for ward)"))
pl2

pl3 <- ggplot(subset(sim_results, beta == 0 & permute != "Nothing")) + aes(T3) + geom_freqpoly(binwidth = 0.01) + facet_grid(pretty_permute ~ .) + geom_vline(xintercept = T_obs[3], color = "red", linetype = "dashed") + theme_classic(base_size = 15) +
    theme(axis.text.y = element_blank(), axis.title.y = element_blank(), axis.ticks.y = element_blank(), axis.line.y = element_blank(), strip.text.y.right = element_blank(), strip.background.y = element_blank()) + ylab("") + xlab(expression(T[3] ~ "(adjust for time & ward)"))
pl3


library(cowplot)
pdf("random-dist-new.pdf", width = 10, height = 7)
plot_grid(pl1, pl2, pl3, nrow = 1, rel_widths = c(1.4, 1, 1))
dev.off()


## p-values and confidence intervals
sim_results <- data.table(sim_results)
sim_results <- sim_results[permute != "Nothing"]

pval_pos <- sim_results[,
                    .(p1 = mean(T1 >= T_obs[1] - beta),
                      p2 = mean(T2 >= T_obs[2] - beta),
                      p3 = mean(T3 >= T_obs[3] - beta)),
                    c("beta", "permute")]

pval_neg <- sim_results[,
                    .(p1 = mean(T1 <= T_obs[1] - beta),
                      p2 = mean(T2 <= T_obs[2] - beta),
                      p3 = mean(T3 <= T_obs[3] - beta)),
                    c("beta", "permute")]

cl <- pval_pos[, .(cl1 = max(beta[p1 <= 0.05]),
                   cl2 = max(beta[p2 <= 0.05]),
                   cl3 = max(beta[p3 <= 0.05])
                   ), c("permute")]

cu <- pval_neg[, .(cu1 = min(beta[p1 <= 0.05]),
                   cu2 = min(beta[p2 <= 0.05]),
                   cu3 = min(beta[p3 <= 0.05])
                   ), c("permute")]

results_summary <- merge(merge(pval_pos[beta == 0], cl), cu)

results_summary$permute <- factor(results_summary$permute)

results_summary[, ci1 := paste0("[", round(cl1, 2), ",", round(cu1, 2), "]")]
results_summary[, ci2 := paste0("[", round(cl2, 2), ",", round(cu2, 2), "]")]
results_summary[, ci3 := paste0("[", round(cl3, 2), ",", round(cu3, 2), "]")]
results_summary[, p1r := round(p1, 4)]
results_summary[, p2r := round(p2, 4)]
results_summary[, p3r := round(p3, 4)]

results_summary[, pretty_permute := str_wrap(permute, width = 10)]

library(tables)
booktabs()
toLatex(tabular(Factor(pretty_permute) ~ (p1r + ci1 + p2r + ci2 + p3r + ci3) * Heading() * identity, data = results_summary))

